The upper threshold in ballistic annihilation

Three-speed ballistic annihilation starts with infinitely many particles on the real line. Each is independently assigned either speed-$0$ with probability $p$, or speed-$\pm 1$ symmetrically with the remaining probability. All particles simultaneously begin moving at their assigned speeds and mutually annihilate upon colliding. Physicists conjecture when $p \leq p_c = 1/4$ all particles are eventually annihilated. Dygert et. al. prove $p_c \leq .3313$, while Sidoravicius and Tournier describe an approach to prove $p_c \leq .3281$. For the variant in which particles start at the integers, we improve the bound to $.2870$. A renewal property lets us equate survival of a particle to the survival of a Galton-Watson process whose offspring distribution a computer can rigorously approximate. This approach may help answer the nearly thirty-year old conjecture that $p_c >0$.

==> anc/computations.py <==
'''
COMPUTATION FOR THE UPPER THRESHOLD IN BALLISTIC ANNIHILATION
Debbie Burdinski, Shrey Gupta, and Matthew Junge
'''

'''
The program generates all possible configurations within a region of dependence for $n \leq 18$, fixing $X_0 = 0$, $X_1 = 1$, and $X_n = 0$. Hence, for a given $n$, the region of dependence extends to $2n-1$, and the configuration is generated over $\{0, ..., 2n-1\}$. For each configuration, an expression for the probability of the configuration is stored in terms of $p$ and $q = \frac{1-p}{2}$. When computing the probability over the union of multiple possible configurations, the probability is still kept as an expression to generalize over several possible values of $p$. The `add' and `multiply' functions allow for the addition and multiplication of several expressions, maintaining an expression through a dictionary of terms, where the key represents the exponents $a$ and $b$ to the variables in the term (i.e. $p^a q^b$ for given $a$ and $b$), and the associated value is the coefficient in the term.

The probability that the 1-particle $a_1$ collides with $a_n$ is equal to the union of the probabilities that $a_1$ collides with $a_n$, looking only at a subconfiguration among particles in the region $\{1, ..., n\}$, and that $a_n$ is not hit by any of the particles in the region $\{n+1, ..., 2n-2\}$. The overall configuration can thus be split into two smaller ``left'' and ``right'' configurations (represented by the `leftSimulate' and `rightSimulate' functions, respectively), with respect to the inert particle $a_n$, reducing running time and memory usage. Each configuration is then simulated over several timesteps, and the process for a single configuration is terminated depending on various criteria, including whether all particles in the configuration have escaped or $a_n$ has been hit. The algorithm, at each timestep, loops over all particles in the configuration, moves any non-inert particles, and determines any collisions, including triple collisions. Non-inert particles that survive the configuration may leave the configuration after a number of timesteps. The entire logic behind a timestep in the model is contained within the `timestep' function.

The `Decimal' type was used in Python to store probabilities for a given configuration and value of $p$, with the `ROUND\_DOWN' setting to truncate the value stored, since there may be numerical error in the computer-stored value. This ensures a lower bound on $EZ$ is being computed. Expression values of $m(p)$ and $b(p)$ are computed, and $EZ$ is then computed over specific values of $p$ (via the `eval' function) to find a lower bound on the value of $p$ such that $EZ \geq 1$.
'''

# imports
from time import time
from decimal import *

# user-defined constants (can be changed)
N_MAX = 18
getcontext().rounding = ROUND_DOWN

# constants
EMPTY = '*'
OUT_OF_BOUNDS = '-'
CONSTANT = (0, 0)
P_BOX = (1, 0)
P_ARROW = (0, 1)

# adds appendee to every item in configs
def combine(configs, appendee, index=0):
    new_configs = []
    for config in configs:
        temp = config[:index]
        temp.extend(appendee[:-1])
        temp.extend(config[index:-1])
        temp.append((config[-1][0]+appendee[-1][0], config[-1][1]+appendee[-1][1]))
        new_configs.append(temp)
    return new_configs

# appends all possible states to config (-1, 0, 1)
def append(configs):
    new_configs = []
    new_configs.extend(combine(configs, [-1, P_ARROW]))
    new_configs.extend(combine(configs, [0, P_BOX]))
    new_configs.extend(combine(configs, [1, P_ARROW]))
    return new_configs

# generates all possible configs of length k
def generate(k):
    configs = [[CONSTANT]]
    for n in range(0, k):
        configs = append(configs)
    return configs

# evaluates an expression for a given p(box) and p(arrow)
def eval(expression, p_box, p_arrow):
    prob = 0
    for term in expression:
        prob += expression[term]*pow(p_box, term[0])*pow(p_arrow, term[1])
    return prob

# adds expressions together
def add(*expressions):
    sum = {}
    for expression in expressions:
        for term in expression:
            if term not in sum:
                sum[term] = 0
            sum[term] += expression[term]
    return sum

# multiplies expressions together
def mult(*expressions):
    if len(expressions) == 1:
        return expressions[0]
    product, right_product = {}, mult(*expressions[1:])
    for term0 in expressions[0]:
        for term1 in right_product:
            term = (term0[0]+term1[0], term0[1]+term1[1])
            if term not in product:
                product[term] = 0
            product[term] += expressions[0][term0]*right_product[term1]
    return product

# runs a single timestep in the model
def timestep(config, bounded=True):
    if config[0] == -1 or config[-2] == 1:
        if bounded:
            config[0] = config[-2] = OUT_OF_BOUNDS
        if config[0] == -1:
            config[0] = EMPTY
        if config[-2] == 1:
            config[-2] = EMPTY
    prev = EMPTY
    for n in range(0, len(config)-2):
        if config[n] == 0:
            if config[n+1] == -1:
                config[n] = EMPTY
                config[n+1] = EMPTY
            prev = EMPTY
        elif config[n] == 1:
            if config[n+1] == -1:
                config[n] = prev
                config[n+1] = EMPTY
                prev = EMPTY
            elif config[n+1] == 0:
                config[n] = prev
                config[n+1] = EMPTY
                if n < len(config)-2 and config[n+2] == -1:
                    config[n+2] = EMPTY
                prev = EMPTY
            elif config[n+1] == 1:
                config[n] = prev
                prev = 1
            elif config[n+1] == EMPTY:
                config[n] = prev
                if n < len(config)-2 and config[n+2] == -1:
                    config[n+2] = EMPTY
                    prev = EMPTY
                else:
                    prev = 1
        elif config[n] == EMPTY:
            config[n] = prev
            if config[n+1] == -1:
                config[n] = -1
                config[n+1] = EMPTY
            prev = EMPTY
    if prev == 1:
        config[-2] = prev

# simulates timesteps until arrow collides with box, out of bounds, or arrow from left is hit
def leftSimulate(n, configs):
    prob = {}
    for raw_config in configs:
        config, time = raw_config[:], 0
        while True:
            if time == n-2:
                prob = add(prob, {config[-1]: 1})
                break
            if config[time] == -1 or config[time] == 0:
                break
            timestep(config)
            if config[0] == OUT_OF_BOUNDS:
                break
            time += 1
    return prob

# simulates timesteps until position 0 has left arrow or n-2 timesteps simulated
def rightSimulate(n, configs):
    prob, arrow_prob = {}, {}
    for raw_config in configs:
        config, time, right_index = raw_config[:], 0, -1
        while True:
            if len(config) >= 2 and config[-2] == 1:
                right_index = time
            if time == n-2:
                count = config[:-1].count(0)
                if right_index == 0:
                    arrow_prob = add(arrow_prob, {config[-1]: 1})
                if count != 0:
                    prob = add(prob, {config[-1]: count})
                break
            if config[0] == -1:
                break
            timestep(config, False)
            time += 1
    return prob, arrow_prob

def simulate():
    print('n: [2, ' + str(N_MAX) + ']')

    # determine probabilities to compute m and b
    m, b = {CONSTANT: 1}, {}
    for n in range(2, N_MAX+1):
        if n == 2:
            configs = generate(n-2)
        left_prob = leftSimulate(n, configs)
        configs = append(configs)
        right_prob, right_arrow_prob = rightSimulate(n+1, configs)
        m = add(m, mult({P_BOX: 1}, left_prob, right_prob))
        b = add(b, mult({P_BOX: 1}, left_prob, right_arrow_prob))

    # determine threshold
    for n in range(25000, 100000):
        p_box = Decimal(str(n/100000))
        p_arrow = (1-p_box)/2
        m_p, b_p = eval(m, p_box, p_arrow), eval(b, p_box, p_arrow)
        ez = 2*p_box+p_arrow*(m_p+b_p/(1-b_p)*(m_p-1))
        if ez >= 1:
            print('m_p: ' + str(m_p))
            print('b_p: ' + str(b_p))
            print('p_c: ' + str(p_box))
            break

def main():
    start_time = time()
    simulate()
    print('runtime: ' + str(time()-start_time) + ' seconds')

if __name__ == '__main__':
    main()

